Initial data transients in binary black hole evolutions

We describe a method for initializing characteristic evolutions of the Einstein equations using a linearized solution corresponding to purely outgoing radiation. This allows for a more consistent application of the characteristic (null cone) techniques for invariantly determining the gravitational radiation content of numerical simulations. In addition, we are able to identify the {\em ingoing} radiation contained in the characteristic initial data, as well as in the initial data of the 3+1 simulation. We find that each component leads to a small but long lasting (several hundred mass scales) transient in the measured outgoing gravitational waves.

==> diff_J_scri.py <==
#!/usr/bin/env python
import scipy as sp
import matplotlib.pylab as plt
import matplotlib.ticker as mticker
import pyllama
from matplotlib import rc
from plot_defaults import *

rc('ytick', labelsize=18)

data_dir_lin = '/home/pollney/Papers/NullInitialData/matlab_and_data/'
data_dir_num = '/home/pollney/Papers/NullInitialData/data/r100-d550-h64/'

l, m = 2, 2
J_num_data_file = 'J_Sph_r 600_l  %d_m  %d.asc' % (l, m)
J_lin_data_file = 'J_scri.out'

J_num_data = pyllama.read_cols([0,1,2], data_dir_num+J_num_data_file)
t = J_num_data[:,0]
J_num = J_num_data[:,1] + 1j*J_num_data[:,2]

J_lin_data = pyllama.read_cols([0,1,2], data_dir_lin + J_lin_data_file)
t_lin = J_lin_data[:,0]
J_lin = J_lin_data[:,1] + 1j*J_lin_data[:,2]

J_lin_std_list = []
for it in t:
    J_lin_std_list.append(pyllama.eval_at(t_lin, J_lin, it))
J_lin = sp.array(J_lin_std_list)
    
diff_amp =  (abs(J_num) - abs(J_lin)) / abs(J_num)


left, bottom, width, height = 0.12, 0.1, 0.8, 0.27
rect_wave = [left, bottom+2*height, width, height]
rect_amp = [left, bottom+height, width, height]
rect_diff = [left, bottom, width, height]

fig = plt.figure()

ax_amp_diff = plt.axes(rect_diff)
ax_amp = plt.axes(rect_amp, sharex=ax_amp_diff)
ax_wave = plt.axes(rect_wave, sharex=ax_amp_diff)

ax_wave.plot(t, J_num.real, 'b-', lw=1.5, label=r'$\Re(J_\mathrm{num})$')
ax_wave.plot(t, J_lin.real, 'r--', lw=1.5, label=r'$\Re(J_\mathrm{lin})$')
ax_wave.plot(t, J_num.imag, 'g:', lw=1.5, label=r'$\Im(J_\mathrm{num})$')
ax_wave.plot(t, J_lin.imag, 'm-.', lw=1.5, label=r'$\Im(J_\mathrm{lin})$')

ax_amp.plot(t, abs(J_num), 'b-', lw=1.5, label=r'$|J|_\mathrm{num}$')
ax_amp.plot(t, abs(J_lin), 'r--', lw=1.5, label=r'$|J|_\mathrm{lin}$')

ax_amp_diff.semilogy(t, abs(diff_amp), 'b-', lw=1.5,
    label=r'$|(J_\mathrm{num} - J_\mathrm{lin})\, /'
                     + '\, J_\mathrm{num}|$')

ax_wave.legend(loc='lower center', bbox_to_anchor=(0.5,-0.1),
               ncol=4, columnspacing=0.05).draw_frame(0)
ax_amp.legend(loc='lower left',  bbox_to_anchor=(0.,-0.1),
              ncol=2, columnspacing=0.1).draw_frame(0)
ax_amp_diff.legend(loc='lower left', bbox_to_anchor=(0.,-0.1)).draw_frame(0)

ax_wave.set_ylim(-10.e-4,8.e-4)
ax_amp.set_ylim(0.,8.e-4)
ax_amp_diff.set_xlim(0., 1500.)
ax_amp_diff.set_ylim(5.e-8,5.e1)

ax_wave.set_ylabel(r'$\left.J\,\right|_{\mathcal{J}^+}$')
ax_amp.set_ylabel(r'$|\,J\,|$')
ax_amp_diff.set_ylabel(r'$\Delta |\,J\,|$')
ax_amp_diff.set_xlabel(r'$u/M$')

ax_wave.yaxis.set_major_locator(mticker.MaxNLocator(6, prune='lower'))
ax_wave.yaxis.set_minor_locator(mticker.MaxNLocator(12))
ax_amp.yaxis.set_major_locator(mticker.MaxNLocator(4, prune='both'))
ax_amp.yaxis.set_minor_locator(mticker.MaxNLocator(8))
ax_amp_diff.xaxis.set_major_locator(mticker.MaxNLocator(6))
ax_amp_diff.xaxis.set_minor_locator(mticker.MaxNLocator(30))
ax_amp_diff.yaxis.set_major_locator(mticker.LogLocator(base=100.))

fy = mticker.ScalarFormatter(useMathText=False)
fy.set_powerlimits((-2,2))
fy.set_scientific(True)
ax_wave.yaxis.set_major_formatter(fy)
ax_amp.yaxis.set_major_formatter(fy)

#fl = mticker.LogFormatter(base=100., labelOnlyBase=True)
#ax_amp_diff.yaxis.set_major_formatter(fl)
                               
for label in ax_wave.get_xticklabels():
    label.set_visible(False)
for label in ax_amp.get_xticklabels():
    label.set_visible(False)
set_tick_sizes(ax_wave, 8, 4)
set_tick_sizes(ax_amp, 8, 4)
set_tick_sizes(ax_amp_diff, 8, 4)

ax_amp.yaxis.set_label_coords(-0.07, 0.5)

plt.savefig('diff_J_scri.pdf')
plt.show()


==> diff_W_wt.py <==
#!/usr/bin/env python
import scipy as sp
import matplotlib.pylab as plt
import matplotlib.ticker as mticker
import pyllama
from matplotlib import rc
from plot_defaults import *

rc('ytick', labelsize=18)

data_dir_lin = '../matlab_and_data/'
data_dir_num = '../data/r100-d550-h64/'

l, m = 2, 2
W_num_data_file = 'W_wt_Sph_l  %d_m  %d.asc' % (l, m)
W_lin_data_file = 'W_wt.out'

W_num_data = pyllama.read_cols([0,2,3], data_dir_num+W_num_data_file)
t = W_num_data[:,0]
W_num = W_num_data[:,1] + 1j*W_num_data[:,2]

W_lin_data = pyllama.read_cols([0,1,2], data_dir_lin + W_lin_data_file)
t_lin = W_lin_data[:,0]
W_lin = W_lin_data[:,1] + 1j*W_lin_data[:,2]

W_lin_std_list = []
for it in t:
    W_lin_std_list.append(pyllama.eval_at(t_lin, W_lin, it))
W_lin = sp.array(W_lin_std_list)
    
diff_amp =  (abs(W_num) - abs(W_lin)) / abs(W_num)


left, bottom, width, height = 0.12, 0.1, 0.8, 0.27
rect_wave = [left, bottom+2*height, width, height]
rect_amp = [left, bottom+height, width, height]
rect_diff = [left, bottom, width, height]

fig = plt.figure()

ax_amp_diff = plt.axes(rect_diff)
ax_amp = plt.axes(rect_amp, sharex=ax_amp_diff)
ax_wave = plt.axes(rect_wave, sharex=ax_amp_diff)

ax_wave.plot(t, W_num.real, 'b-', lw=1.5, label=r'$\Re(W_{c,\mathrm{num}})$')
ax_wave.plot(t, W_lin.real, 'r--', lw=1.5, label=r'$\Re(W_{c,\mathrm{lin}})$')
ax_wave.plot(t, W_num.imag, 'g:', lw=1.5, label=r'$\Im(W_{c,\mathrm{num}})$')
ax_wave.plot(t, W_lin.imag, 'm-.', lw=1.5, label=r'$\Im(W_{c,\mathrm{lin}})$')

ax_amp.plot(t, abs(W_num), 'b-', lw=1.5, label=r'$|W|_{c,\mathrm{num}}$')
ax_amp.plot(t, abs(W_lin), 'r--', lw=1.5, label=r'$|W|_{c,\mathrm{lin}}$')

ax_amp_diff.semilogy(t, abs(diff_amp), 'b-', lw=1.5,
    label=r'$|(W_{c,\mathrm{num}} - W_{c,\mathrm{lin}})\, /'
                     + '\, W_{c,\mathrm{num}}|$')

ax_wave.legend(loc='lower center', bbox_to_anchor=(0.5,-0.1),
               ncol=4, columnspacing=0.05).draw_frame(0)
ax_amp.legend(loc='lower center', bbox_to_anchor=(0.5,-0.05), ncol=2,
              columnspacing=0.1).draw_frame(0)
ax_amp_diff.legend(loc='upper center').draw_frame(0)

ax_amp_diff.set_xlim(0., 1500.)
ax_wave.set_ylim(-8.e-6,4.e-6)
ax_amp.set_ylim(1.e-6,5.e-6)
ax_amp_diff.set_ylim(5.e-4,5.e1)

ax_wave.set_ylabel(r'$\left.W_c\,\right|_\Gamma$')
ax_amp.set_ylabel(r'$|\,W_c\,|$')
ax_amp_diff.set_ylabel(r'$\Delta |\,W_c\,|$')
ax_amp_diff.set_xlabel(r'$u/M$')

ax_wave.yaxis.set_major_locator(mticker.MaxNLocator(6, prune='lower'))
ax_wave.yaxis.set_minor_locator(mticker.MaxNLocator(12))
ax_amp.yaxis.set_major_locator(mticker.MaxNLocator(6, prune='both'))
ax_amp.yaxis.set_minor_locator(mticker.MaxNLocator(12))
ax_amp_diff.xaxis.set_major_locator(mticker.MaxNLocator(8))
ax_amp_diff.xaxis.set_minor_locator(mticker.MaxNLocator(40))

fy = mticker.ScalarFormatter(useMathText=False)
fy.set_powerlimits((-2,2))
fy.set_scientific(True)
ax_wave.yaxis.set_major_formatter(fy)
ax_amp.yaxis.set_major_formatter(fy)

#fl = mticker.LogFormatter(base=100., labelOnlyBase=True)
#ax_amp_diff.yaxis.set_major_formatter(fl)
                               
for label in ax_wave.get_xticklabels():
    label.set_visible(False)
for label in ax_amp.get_xticklabels():
    label.set_visible(False)
set_tick_sizes(ax_wave, 8, 4)
set_tick_sizes(ax_amp, 8, 4)
set_tick_sizes(ax_amp_diff, 8, 4)

ax_amp.yaxis.set_label_coords(-0.07, 0.5)

plt.savefig('diff_W_wt.pdf')
plt.show()


==> diff_amp_vs_time.py <==
#!/usr/bin/env python
import scipy as sp
import matplotlib.pylab as plt
import matplotlib.ticker as mticker
import pyllama
from matplotlib import rc
from plot_defaults import *

rc('ytick', labelsize=18)

#T = '175.248'
T = '450.0'

tmin, tmax = -1000., +100.

data_dir = '/home/pollney/Papers/NullInitialData/data_new/'
std_dir = 'r100-d550-h64-J0-t_%s/' % (T)
lid_dir = 'r100-d550-h64-LID-t_%s/' % (T)

l, m = 2, 2

news_std_data = pyllama.read_cols([0,1,2],
                                  data_dir+std_dir+'newsb_l%dm%d.dat' % (l,m))
t = news_std_data[:,0]
news_std = news_std_data[:,1] + 1j*news_std_data[:,2]
t_peak, news_peak = pyllama.find_max(t, news_std, trange=[t[0]+10., t[-1]-10.])
t_std = t - t_peak
print t_peak

news_lid_data = pyllama.read_cols([1,2],
                                  data_dir+lid_dir+'newsb_l%dm%d.dat' % (l,m))
news_lid = news_lid_data[:,0] + 1j*news_lid_data[:,1]
t_peak_lid, news_peak_lid = pyllama.find_max(t, news_lid,
                                             trange=[t[0]+10., t[-1]-10.])
t_lid = t - t_peak_lid

tmin_points = t_std > tmin
tmax_points = t_std < tmax
t_points = tmin_points*tmax_points
t_std = t_std[t_points]
news_std = news_std[t_points]
t_lid = t_lid[t_points]
news_lid = news_lid[t_points]
    
phase_std = -sp.unwrap(sp.angle(news_std))
freq_std = pyllama.diff(t_std, phase_std)
phase_lid = -sp.unwrap(sp.angle(news_lid))
freq_lid = pyllama.diff(t_lid, phase_lid)

diff_amp = (abs(news_std) - abs(news_lid))/abs(news_std)
diff_phase = phase_std - phase_lid

left, bottom, width, height = 0.12, 0.1, 0.8, 0.28
rect_amp = [left, bottom+2.*height, width, height]
rect_phase = [left, bottom+height, width, height]
rect_diff = [left, bottom, width, height]

rect_amp_inset = [left+0.10, bottom+2*height+0.05, 0.4, 0.1]

fig = plt.figure()

ax_amp_diff = plt.axes(rect_diff)
ax_amp = plt.axes(rect_amp, sharex=ax_amp_diff)
ax_amp_inset = plt.axes(rect_amp_inset)
ax_phase = plt.axes(rect_phase, sharex=ax_amp_diff)

t_plot = t_std + t_peak
ax_amp.semilogy(t_plot, abs(news_std), 'b-', lw=1.5,
                label=r'$\mathcal{N}^{450}_0$')
ax_amp.semilogy(t_plot, abs(news_lid), 'r--', lw=1.5,
                label=r'$\mathcal{N}^{450}_\mathrm{lin}$')

ax_amp_inset.plot(t_plot, abs(news_std), 'b-', lw=1.5)
ax_amp_inset.plot(t_plot, abs(news_lid), 'r--', lw=1.5)

ax_phase.plot(t_plot, abs(phase_std), 'b-', lw=1.5,
              label=r'$\mathcal{N}^{450}_0$')
ax_phase.plot(t_plot, abs(phase_lid), 'r--', lw=1.5,
              label=r'$\mathcal{N}^{450}_\mathrm{lin}$')

p_amp = ax_amp_diff.semilogy(t_plot, abs(diff_amp), 'b-', lw=1.5,
                             label=r'$|(\mathcal{N}^{450}_0 - \mathcal{N}^{450}_\mathrm{lin})\, /\, \mathcal{N}^0_0|$')
p_phase = ax_amp_diff.semilogy(t_plot, abs(diff_phase), 'r--', lw=1.5,
                               label=r'$\phi^{450}_0 - \phi^{450}_\mathrm{lin}$')

ax_amp.legend(loc='lower right', bbox_to_anchor=(0.95,-0.05)).draw_frame(0)
ax_phase.legend(loc='upper left').draw_frame(0)
l1 = ax_amp_diff.legend([p_amp], [r'$|(\mathcal{N}^{450}_0 - \mathcal{N}^{450}_\mathrm{lin})\, /\, \mathcal{N}^{450}_0|$'], loc='upper right')
l1.draw_frame(0)
l2 = ax_amp_diff.legend([p_phase], [r'$\phi^{450}_0 - \phi^{450}_\mathrm{lin}$'], loc='lower left')
l2.draw_frame(0)
ax_amp_diff.add_artist(l1)


ax_amp.set_ylim(5.e-5,2.e-1)
ax_amp_inset.set_xlim(0., 300.)
ax_amp_inset.set_ylim(0.006, 0.0095)
ax_amp_diff.set_xlim(0., tmax-tmin)
ax_amp_diff.set_ylim(5.e-7,5.e-1)

ax_amp.set_ylabel(r'$|\,\mathcal{N}\,|$')
ax_phase.set_ylabel(r'$\,\phi\, (\mathrm{Rad})$')
ax_amp_diff.set_ylabel(r'$\Delta$')
ax_amp_diff.set_xlabel(r'$u/M$')

ax_amp.xaxis.set_major_locator(mticker.MaxNLocator(6))
ax_amp.xaxis.set_minor_locator(mticker.MaxNLocator(24))
ax_amp_inset.xaxis.set_major_locator(mticker.MaxNLocator(6))
ax_amp_inset.xaxis.set_minor_locator(mticker.MaxNLocator(30))
ax_amp_inset.yaxis.set_major_locator(mticker.MaxNLocator(3))
ax_amp_inset.yaxis.set_minor_locator(mticker.MaxNLocator(8))
ax_phase.yaxis.set_major_locator(mticker.MaxNLocator(6, prune='both'))
ax_phase.yaxis.set_minor_locator(mticker.MaxNLocator(30))
                               
for label in ax_amp.get_xticklabels():
    label.set_visible(False)
for label in ax_phase.get_xticklabels():
    label.set_visible(False)
set_tick_sizes(ax_amp, 8, 4)
set_tick_sizes(ax_amp_inset, 8, 4)
set_tick_sizes(ax_phase, 8, 4)
set_tick_sizes(ax_amp_diff, 8, 4)

plt.savefig('diff_amp_vs_time.pdf')
plt.show()


==> diff_amp_vs_time_std.py <==
#!/usr/bin/env python
import scipy as sp
import matplotlib.pylab as plt
import matplotlib.ticker as mticker
#import pyllama
from DiscreteFunction import *
from WaveFunction import *
from matplotlib import rc
from plot_defaults import *

rc('ytick', labelsize=18)

#T = '175.248'
T = '450.0'

tmin, tmax = -1000., +100.

data_dir = '../data_new/'
data_dir_std = '../data/'
std_dir = 'r100-d550-h64/'
lin_dir = 'r100-d550-h64-LID-t_%s/' % (T)

WFstd = WaveFunction([],[])
WFstd.Load(data_dir_std+std_dir+'newsb_l2m2.dat')

WFlin = WaveFunction([],[])
WFlin.Load(data_dir+lin_dir+'newsb_l2m2.dat')

WFstd.x -= WFstd.Restrict(10,2000).FindAbsMaxInterpolated(1e-4)
WFlin.x -= WFlin.Restrict(10,2000).FindAbsMaxInterpolated(1e-4)

WFstd = WFstd.Restrict(-1000, 100)
WFlin = WFlin.Restrict(-1000, 100)

amp_std = WFstd.Amplitude()
amp_lin = WFlin.Amplitude()

phase_std = WFstd.Phase()
phase_lin = WFlin.Phase()

freq_std = WFstd.Frequency()
freq_lin = WFlin.Frequency()

diff_amp = (amp_std - amp_lin) / amp_std
diff_phase = (phase_std - phase_lin)

left, bottom, width, height = 0.12, 0.1, 0.8, 0.28
rect_amp = [left, bottom+2.*height, width, height]
rect_phase = [left, bottom+height, width, height]
rect_diff = [left, bottom, width, height]

rect_amp_inset = [left+0.12, bottom+2*height+0.05, 0.4, 0.1]

fig = plt.figure()

ax_amp_diff = plt.axes(rect_diff)
ax_amp = plt.axes(rect_amp, sharex=ax_amp_diff)
ax_amp_inset = plt.axes(rect_amp_inset)
ax_phase = plt.axes(rect_phase, sharex=ax_amp_diff)

t_offset = 1007.47099495
ax_amp.semilogy(amp_std.x+t_offset, amp_std.f, 'b-',
                lw=1.5, label=r'$\mathcal{N}^0_0$')
ax_amp.semilogy(amp_lin.x+t_offset, amp_lin.f, 'r--', lw=1.5,
                label=r'$\mathcal{N}^{450}_\mathrm{lin}$')

ax_amp_inset.plot(amp_std.x+t_offset, amp_std.f, 'b-', lw=1.5)
ax_amp_inset.plot(amp_lin.x+t_offset, amp_lin.f, 'r--', lw=1.5)

ax_phase.plot(phase_std.x+t_offset, -phase_std.f, 'b-',lw=1.5,
              label=r'$\mathcal{N}^0_0$')
ax_phase.plot(phase_lin.x+t_offset, -phase_lin.f, 'r--', lw=1.5,
              label=r'$\mathcal{N}^{450}_\mathrm{lin}$')

p_amp = ax_amp_diff.semilogy(diff_amp.x+t_offset, abs(diff_amp.f), 'b-',
                             lw=1.5, label=r'$|(\mathcal{N}^0_0 - \mathcal{N}^{450}_\mathrm{lin})\, /\, \mathcal{N}^0_0|$')
p_phase = ax_amp_diff.semilogy(diff_phase.x+t_offset, abs(diff_phase.f), 'r--',
                               lw=1.5, label=r'$\phi_0 - \phi_\mathrm{lin}$')

ax_amp.legend(loc='lower right').draw_frame(0)
ax_phase.legend(loc='upper left').draw_frame(0)
l1 = ax_amp_diff.legend([p_amp],
                        [r'$|(\mathcal{N}^0_0 - \mathcal{N}^{450}_\mathrm{lin})\, /\, \mathcal{N}^0_0|$'],
                        loc='upper left', bbox_to_anchor=(0.,1.))
l1.draw_frame(0)
l2 = ax_amp_diff.legend([p_phase], [r'$\phi_0 - \phi_\mathrm{lin}$'],
                        loc='upper left', bbox_to_anchor=(0.55,1.))
l2.draw_frame(0)
ax_amp_diff.add_artist(l1)

ax_amp.set_ylim(5.e-5,2.e-1)
ax_amp_inset.set_xlim(10., 100.)
ax_amp_inset.set_ylim(0.0072, 0.00755)
ax_amp_diff.set_xlim(0., tmax-tmin)
ax_amp_diff.set_ylim(5.e-6,5.e-1)

ax_amp.set_ylabel(r'$|\,\mathcal{N}\,|$')
ax_phase.set_ylabel(r'$\,\phi\, (\mathrm{Rad})$')
ax_amp_diff.set_ylabel(r'$\Delta$')
ax_amp_diff.set_xlabel(r'$u/M$')

ax_amp.xaxis.set_major_locator(mticker.MaxNLocator(6))
ax_amp.xaxis.set_minor_locator(mticker.MaxNLocator(24))
ax_amp_inset.xaxis.set_major_locator(mticker.MaxNLocator(5))
ax_amp_inset.xaxis.set_minor_locator(mticker.MaxNLocator(20))
ax_amp_inset.yaxis.set_major_locator(mticker.MaxNLocator(2))
ax_amp_inset.yaxis.set_minor_locator(mticker.MaxNLocator(8))
ax_phase.yaxis.set_major_locator(mticker.MaxNLocator(6, prune='both'))
ax_phase.yaxis.set_minor_locator(mticker.MaxNLocator(30))
                               
for label in ax_amp.get_xticklabels():
    label.set_visible(False)
for label in ax_phase.get_xticklabels():
    label.set_visible(False)
set_tick_sizes(ax_amp, 8, 4)
set_tick_sizes(ax_amp_inset, 8, 4)
set_tick_sizes(ax_phase, 8, 4)
set_tick_sizes(ax_amp_diff, 8, 4)

plt.savefig('diff_amp_vs_time_std.pdf')
plt.show()

